Open source Matrix Product States: Exact diagonalization and other entanglement-accurate methods revisited in quantum systems

Tensor network methods as presented in our open source Matrix Product States software have opened up the possibility to study many-body quantum physics in one and quasi-one-dimensional systems in an easily accessible package similar to density functional theory codes but for strongly correlated dynamics. Here, we address methods which allow one to capture the full entanglement without truncation of the Hilbert space. Such methods are suitable for validation of and comparisons to tensor network algorithms, but especially useful in the case of new kinds of quantum states with high entanglement violating the truncation in tensor networks. Quantum cellular automata are one example for such a system, characterized by tunable complexity, entanglement, and a large spread over the Hilbert space. Beyond the evolution of pure states as a closed system, we adapt the techniques for open quantum systems simulated via the Lindblad master equation. We present three algorithms for solving closed-system many-body time evolution without truncation of the Hilbert space. Exact diagonalization methods have the advantage that they not only keep the full entanglement but also require no approximations to the propagator. Seeking the limits of a maximal number of qubits on a single core, we use Trotter decompositions or Krylov approximation to the exponential of the Hamiltonian. All three methods are also implemented for open systems represented via the Lindblad master equation built from local channels. We show their convergence parameters and focus on efficient schemes for their implementations including Abelian symmetries, e.g., U(1) symmetry used for number conservation in the Bose-Hubbard model or discrete Z2 symmetries in the quantum Ising model. We present the thermalization timescale in the long-range quantum Ising model as a key example of how exact diagonalization contributes to novel physics.

==> code/DoubleWell.py <==
import MPSPyLib as mps
import MPSPyLib.EDLib as ed
import numpy as np
from copy import deepcopy
import sys
import matplotlib.pyplot as plt


def main(PostProcess):
    """


    **Arguments**

    PostProcess : bool
        
    """
    # Generate bosonic operators
    Operators = mps.BuildBoseOperators(4)
    Operators['interaction'] = 0.5 * (np.dot(Operators['nbtotal'],
                                             Operators['nbtotal'])
                                      - Operators['nbtotal'])

    # Define Hamiltonian MPO for closed systems (Hc) and open system (Ho)
    Hc = mps.MPO(Operators)
    Hc.AddMPOTerm('bond', ['bdagger', 'b'], hparam='J', weight=-1.0)
    Hc.AddMPOTerm('site', 'interaction', hparam='U', weight=1.0)
    Hc.AddMPOTerm('site', 'nbtotal', hparam='Vx', weight=1.0)

    Ho = deepcopy(Hc)
    Ho.AddMPOTerm('lind1', 'nbtotal', hparam='gamma', weight=1.0)

    L = 5
    J = 1.0
    U = 1.0
    fill = 2
    Vx0 = np.array([0.0, 0.0, 1.0, 1.0, 1.0])

    # Default measures
    Obs = mps.Observables(Operators)
    Obs.AddObservable('site', 'nbtotal', '<n>')

    # Define the dynamics
    Vt = np.array([0.0, 0.0, 1.0, 0.0, 0.0])
    def quenchfunc(t, Vt=Vt):
        return Vt

    T = 100.0
    dt = 0.01
    tConv = mps.KrylovConvParam()    

    CQuenches = mps.QuenchList(Hc)
    CQuenches.AddQuench(['Vx'], T, dt, [quenchfunc],
                        ConvergenceParameters=tConv,
                        stepsforoutput=10, timedep=False)

    OQuenches = mps.QuenchList(Ho)
    OQuenches.AddQuench(['Vx'], T, dt, [quenchfunc],
                        ConvergenceParameters=tConv,
                        stepsforoutput=10, timedep=False)

    # Define the closed system simulation as a dictionary inside a list
    params = [{
        'simtype' : 'Finite',
        'job_ID' : 'DoubleWell',
        'unique_ID' : '_SE',
        'Write_Directory' : 'TMP/',
        'Output_Directory' : 'OUTPUTS/',
        # System settings
        'L' : L,
        'J' : J,
        'U' : U,
        'Vx' : Vx0,
        'Abelian_generators' : ['nbtotal'],
        'Abelian_quantum_numbers' : [fill],
        'Quenches' : CQuenches,
        'DynamicsObservables' : Obs,
        'MPSObservables' : Obs
    }]

    # Construct symmetry sector
    SymmSec = ed.SingleU1Symmetry(Operators, params[0])
    params[0]['SymmSec'] = SymmSec

    # Add two different coupling strengths for the open system
    for gamma in [0.025, 0.05]:
        params.append({
            'simtype' : 'Finite',
            'job_ID' : 'DoubleWell',
            'unique_ID' : '_ME_gamma%3.6f'%(gamma),
            'Write_Directory' : 'TMP/',
            'Output_Directory' : 'OUTPUTS/',
            # System settings
            'L' : L,
            'J' : J,
            'U' : U,
            'Vx' : Vx0,
            'gamma' : gamma,
            'Abelian_generators' : ['nbtotal'],
            'Abelian_quantum_numbers' : [fill],
            'Quenches' : CQuenches,
            'DynamicsObservables' : Obs,
            'StaticObservables' : Obs,
            'SymmSec' : SymmSec
        })

    # Different MPO for simulations --> list of MPOs as used in params
    Hlist = [Hc, Ho, Ho]

    if(not PostProcess):
        MainFile = mps.WriteFiles(params, Operators, Hlist, PostProcess)
        ed.runED(params, Operators, Hlist)
        return

    # PostProcess
    # -----------

    MainFile = mps.WriteFiles(params, Operators, Hlist, PostProcess)

    StatOut = mps.ReadStaticObservables(params)
    DynaOut = mps.ReadDynamicObservables(params)

    fig = plt.figure()
    plt.rc('text', usetex=True)
    plt.rc('font', family='serif', size=22)
    ax1 = fig.add_subplot(121)

    # Plot populations ground state (equal for all systems)
    ax1.plot(range(1, L + 1), StatOut[0]['<n>'], 'bo:')
    ax1.set_xlabel(r'Site index $i$')
    ax1.set_ylabel(r'Population $\langle n_i \rangle$')
    plt.xticks(list(range(1, L + 1)))

    # Plot dynamics population left well
    ax2 = fig.add_subplot(122)
    label = [r'$\gamma = 0.0$', r'$\gamma = 0.025$', r'$\gamma = 0.05$']
    ii = -1

    for DynaOutii in DynaOut:
        ii += 1
        tlist = np.linspace(DynaOutii[0]['time'], DynaOutii[-1]['time'],
                            len(DynaOutii))
        Nleft = np.zeros((len(DynaOutii)))

        # jj is running over the different time steps
        for jj in range(len(DynaOutii)):
            Nleft[jj] = np.sum(DynaOutii[jj]['<n>'][:2])

        ax2.plot(tlist, Nleft, label=label[ii])

    ax2.set_xlabel(r'Time $t$')
    ax2.set_ylabel(r'Population left well $N_{\mathrm{left}}$')
    ax2.legend(loc='upper right')

    plt.show()
    return


if(__name__ == '__main__'):
    PostProcess = False

    for keyval in sys.argv[1:]:
        key, val = keyval.split('=')
        if(key == '--PostProcess'): PostProcess = (val == 'True') or (val == 'T')

    main(PostProcess)

